VoxEval: Benchmarking the Knowledge Understanding Capabilities of End-to-End Spoken Language Models

With the rising need for speech-based interaction models, end-to-end Spoken Language Models (SLMs) have emerged as a promising solution. While these models require comprehensive world knowledge for meaningful and reliable human interactions, existing question-answering (QA) benchmarks fall short in evaluating SLMs' knowledge understanding due to their inability to support end-to-end speech evaluation and account for varied input audio conditions. To address these limitations, we present VoxEval, a novel SpeechQA benchmark that assesses SLMs' knowledge understanding through pure speech interactions. Our benchmark 1) uniquely maintains speech format for both inputs and outputs, 2) evaluates model robustness across diverse input audio conditions, and 3) pioneers the assessment of complex tasks like mathematical reasoning in spoken format. Systematic evaluation demonstrates that VoxEval presents significant challenges to current SLMs, revealing their sensitivity to varying audio conditions and highlighting the need to enhance reasoning capabilities in future development. We hope this benchmark could guide the advancement of more sophisticated and reliable SLMs. VoxEval dataset is available at: https://github.com/dreamtheater123/VoxEval

==> figures/p_value_heatmaps/heatmap_plot.py <==
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
import seaborn as sns

model_name = "twist"
df = pd.read_csv(f'/nfsdata/cuiwenqian/MMLU_server/statistical_test/{model_name}/wilcoxon_pvalues.csv', index_col=0)
labels = [
    "Alloy", "Echo", "Fable", "Nova", "Onyx", "Shimmer",
    "Linguistic", "Speed", "Pitch", "Noise", "Other Env Acou"
]
df.columns = labels
df.index = labels
print(df)

bonferroni_alpha = 0.0009090909090909091

arr = df.values
annot_matrix = np.empty_like(arr, dtype=object)
significant_mask = arr < bonferroni_alpha

for i in range(arr.shape[0]):
    for j in range(arr.shape[1]):
        if np.isnan(arr[i, j]):
            annot_matrix[i, j] = ""
        elif significant_mask[i, j] and i != j:
            annot_matrix[i, j] = f"{arr[i, j]:.1e}*"
        else:
            annot_matrix[i, j] = f"{arr[i, j]:.1e}"

plt.figure(figsize=(12, 10))
ax = sns.heatmap(
    np.log10(arr),
    annot=annot_matrix,
    fmt='',
    cmap='coolwarm_r',
    cbar_kws={'label': 'log10(p-value)'},
    linewidths=0.5,
    linecolor='gray',
    square=True,
    # No mask argument!
    xticklabels=df.columns,
    yticklabels=df.index,
    annot_kws={"fontsize": 10}
)
plt.title('Pairwise P-value Heatmap (Bonferroni-corrected significance: p < {:.4g})'.format(bonferroni_alpha), fontsize=16)
plt.xticks(rotation=45, ha='right')
plt.yticks(rotation=0)

# Make significant values bold (safe to use direct indexing)
for i in range(arr.shape[0]):
    for j in range(arr.shape[1]):
        idx = i * arr.shape[1] + j
        if significant_mask[i, j] and i != j:
            ax.texts[idx].set_fontweight('bold')

plt.tight_layout()
plt.savefig(f'./{model_name}_pvalue_heatmap.png', dpi=300, bbox_inches='tight')
plt.show()

